Yang-Lee Zeros of the Yang-Lee Model

To understand the distribution of the Yang-Lee zeros in quantum integrable field theories we analyse the simplest of these systems given by the two-dimensional Yang-Lee model. The grand-canonical partition function of this quantum field theory, as a function of the fugacity z and the inverse temperature beta, can be computed in terms of the Thermodynamics Bethe Ansatz based on its exact S-matrix. We extract the Yang-Lee zeros in the complex plane by using a sequence of polynomials of increasing order N in z which converges to the grand-canonical partition function. We show that these zeros are distributed along curves which are approximate circles as it is also the case of the zeros for purely free theories. There is though an important difference between the interactive theory and the free theories, for the radius of the zeros in the interactive theory goes continuously to zero in the high-temperature limit beta ->0 while in the free theories it remains close to 1 even for small values of beta, jumping to 0 only at beta = 0.

==> Figure/Ikedafigure.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     37581,        771]
NotebookOptionsPosition[     36757,        738]
NotebookOutlinePosition[     37109,        754]
CellTagsIndexPosition[     37066,        751]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{"x_", ",", "d_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Gamma", "[", 
     RowBox[{"d", "/", "2"}], "]"}]}], " ", 
   RowBox[{"1", "/", "x"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Log", "[", "x", "]"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", "/", "2"}], "-", "1"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.71032461668499*^9, 3.710324660866231*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"pl", "[", 
   RowBox[{"d_", ",", "a_"}], "]"}], ":=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"g", "[", 
     RowBox[{"x", ",", "d"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"1", "-", "0.001"}], ",", "a"}], "}"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7103246679563627`*^9, 3.710324716606174*^9}, {
  3.710324860878655*^9, 3.710324862630374*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pl", "[", 
  RowBox[{"1", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.7103247191935997`*^9, 3.710324734955323*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwVkHk81HkDx6fkSI7hR72I0LVkhTa2VD7fknbl2iWeQqWkFCtCDDos26EL
KcqWI1FK2/E046bJkQwZlC3MNs04JsnGjGkG4+n54/N6//H+5/36mO097BU8
m0ajJXzb/zkTlfYWX8YR6rF9B/o+w7RV+2/B+DgMgoZ/e/PqM3Rbq3O7VcVg
LgzhlYZ9xgTHwLrWWozGizlWaQ9GUMPhul88IYb0U1Jzj+cnVLhV41yKGPyU
ozlm6z6Bxblje+asGNtz92ifXf4JDzkn9H+/LIaDfVFs5fQwCjhWfTHFYiTN
nccpLB3GKc7ZsJ2vxDjMC7y8kRqGO2fjue9NJDh36ID1jXERPobblV1ZKsEp
6tBdTb4Ip3Qs+hUWEhT5FynltIlQ40sHd7UEVibxq+eViLCSzxuL2SrBzdtF
z9buFUF7IsGvNkYC+fqxuMzuIXBNmBZeHAns6WmFmV2DCGff9a3kSrD6amz2
0oZBqAffSF7aLUFerspo89NBbCpJ6ZvgS2BRlT1nW9YgHq/2Ts+RSqDTkv80
0H8Ql13+/SpcPIF3f1w2sxscgE/UihexjAmcrv19xX2NAawvT0xJOT6Bmn8y
6qNpA1g600bSkycwOpJd4Cruhzg1qrzkwgTEsYm1S3r7kVlQVdKXP4Huz7du
xt/vRxfX44LTywkU9B7h3ffsh5dNlJf2QimiacbRJ3KFcDjaoGVkKsWilq5o
fqYQi6sWtJgvk6IQg90eqUKM/VTltMlaiuStZrGuMUKk71a2i3GSYo7IfvZL
VyHaL2Yt6AmV4tcAsQlHLoDHSGVvUZUUIzOzikMDBXjjM7/LhC0FTSW409NX
gJ01ES3ZTVI4H5rsc3QTIOzSsorUDilm5BedNqwRINX2Ulb4kBRrT5/2KqcL
0BSz18te7yvWpMMo9/kHEIXai4bQr3BfYrLtgc0H2Gr7PhEayrB89b1NT5by
cdR5zHizqQx3HcoMZUZ8VCRcPHNrmQwcUZ3CWZ+PzUONO/fayGC0cT9brMyH
77Mf1d47yxDc0WR2e/A94qMMdvZEyPDhaGnbz/ffo767V6WjUQbFCn2NAIf3
2J4X5Fd7RI479E4r7isehhi7trFj5ZCpMGbb1PPA8N7h0ZAoh7ue/7WsMh6u
q3huajklh40uW3gyn4eeMIcV3dflqFvr9KYiiodda3Xkn9lyNCkHxD834GFf
R821RdQknh1uz+sP7UPEHMO3x55MIvnnatXU5b3IoxlrjZRN4nyj0JVm1Iv2
KROngJpJCN7Z+R3X6YWNZFmpQ/Mk1iSzH6VP9eDfftskKW8SLZcyfPU6exDR
5GIRqT4FbpKGOCmpB5GpDMa+PVMYDt+l1SB4hyP0twau2tOwS5Z9ca56i+BR
smrKWwH5f0Ly0NGNPzcYLdyaMQMTR70Zl1VvwDOgBXXG0Mg996gRzbtdOHB8
S+H4/FnkZqbAuWZ/J4T26VtyGmYRRUQXEm07oFSs/6tO5Gyyz/3xd61LuMg5
Gf6TjK5EPJG6gbexHeYPWm6G1CgRXb2RG6S5DSudp/kugXOIP8tg4JVXK8xt
fjj1WFuZXIlT+hLBb0F9R0GGqFKZnFivMtNz9SXe8gZSMwJUyI3sMVFGQjME
jtZCtroqKRSKNK8FvsB+NTeL4FJVQn9zhHEprAnnzha8ee2mRnIyEyJsLzai
cNe0sFWmRmSydeODpQ2wv/H9Pz/mzCVqxjvrRj7Wo9o60MFiqzrZUOLaUbqs
HgOM1ukhiTrx7LjiOhjxHGestEsNr84jXy5oOZV1sLHIzqe600mD+PemHztj
y4ZV0eFyRb8G6U5bkC659Qy8tufGX1M0yZGjFR7tps+Q4mokiLPVIozcAfbu
63W4ZeuSGdqhRdbnSDxrltSBGRpf1H9Sm8SVZ/8y7l2LAlXSMaRDJyRgas/B
xBo4PN2t3LiHThw7k81CnlSDc36WaH8ZnQyGvzVbIKyC4bULbDJXh4g4Yw/E
llUIepXjxgvUISl61s79v1XiGL9RXcDUIZWKgLZ1VRXwNu+tMVXVJVpR/irj
xhVYci1qyeJdusRMz09JxCjHQ0fJsYC/dAnFeGAUOVgGrbrLGgqFLpHqM/Uq
dpZhf+h/XYN8KPJdvmbF8TYWElxrT84qokhkYvJmdw8WlgcVxR8spoj26KMd
Rm4stMdfiObeoYj3SCV32IWFpSX+Ifn3KGLGmBKdc2aBo/bVc+MjimxZcaCs
fT0LixptTJKqKBJvWcEMs2SBTQqqaZ0UUSzmnh1RYyFs+1lWSBdFxp/nN79Q
YWF+RMSj9tcU+ZhrdbBwDguhuY638/6mSJGtflMAjQU9xbvzhEcRz+K4Sa6U
if2VVMBJ0bdeytu2bYAJeqfcZ+gjReabR+75S8hExUe+5y+fKOLS3jia9oEJ
bcOHTqajFAnSLF/uw2OiLM7Nsk5MEUs/o0n+ayb2pv2wzHyCIoyxHYaNnUxo
3DE0SZNSpNiLnlXCZWJP95BuoJwi9n+euRPd+s2PvtJ4MUmRNasWbvBrYYKp
wlKxmf72j6hpJWlmInDRTVq2giJZlrHHljcxoW7/h3xmhiLyQzoWmg1M/A+c
JdDx
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1., 0.05},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0.999, 5}, {0.08894426586759244, 0.9645077462213981}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.71032486733529*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a", "=", 
  RowBox[{"pl", "[", 
   RowBox[{"1", ",", "5"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710324739708308*^9, 3.7103247434587183`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwVkHk81HkDx6fkSI7hR72I0LVkhTa2VD7fknbl2iWeQqWkFCtCDDos26EL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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1., 0.05},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0.999, 5}, {0.08894426586759244, 0.9645077462213981}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7103247263641872`*^9, 3.710324744080962*^9}, 
   3.710324874572568*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"g", "[", 
     RowBox[{"x", ",", "3"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "1", ",", "5"}], "}"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Dashed", ",", "Red"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710324747033957*^9, 3.710324750818241*^9}, {
  3.710324941925057*^9, 3.710325045319728*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
    Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV13k8VN8bB3Br1gqjr1aJKJWSpYR8biJKRaJsoU2hKKFFhFBSCSX5ZouK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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1., 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{1, 5}, {0., 0.4839414466546846}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.710324751635182*^9, {3.710324878404764*^9, 3.71032488541647*^9}, {
   3.710324971724811*^9, 3.710325047287002*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c", "=", 
  RowBox[{"pl", "[", 
   RowBox[{"3", ",", "5"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710324760571527*^9, 3.710324767299057*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwV13k8VN8bB3AqS8o6aZG1yF5UKNHnZmlDiZBCSnwVFaVUVFpIqSRKlIpK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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1., 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0.999, 5}, {0., 0.48394142621329084`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7103247699479017`*^9, 3.7103248874938297`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"a", ",", "c"}], "]"}]], "Input",
 CellChangeTimes->{{3.710324772372917*^9, 3.7103247759625673`*^9}, {
  3.710324834949439*^9, 3.710324835404553*^9}, {3.7103248962445183`*^9, 
  3.710324896260676*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwVkHk81HkDx6fkSI7hR72I0LVkhTa2VD7fknbl2iWeQqWkFCtCDDos26EL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      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
     Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV13k8VN8bB3Br1gqjr1aJKJWSpYR8biJKRaJsoU2hKKFFhFBSCSX5ZouK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      "]]}}, InsetBox[
    StyleBox[Cell["a",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontFamily->"Times",
     FontSize->29,
     Background->GrayLevel[1.]], {4.498999755507515, 0.15304668267507227`}, {
    Left, Baseline},
    Alignment->{Left, Top}], InsetBox[
    StyleBox[Cell["b",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontFamily->"Times",
     FontSize->29,
     Background->GrayLevel[1.]], {4.498999755507516, 0.3500929650342173}, {
    Left, Baseline},
    Alignment->{Left, Top}], 
   InsetBox["", {3.8491450212179443`, 0.7130729588536946}, {Left, Baseline},
    Alignment->{Left, Top}], 
   InsetBox["", {4.489846871925971, 0.3708346789667587}, {Left, Baseline},
    Alignment->{Left, Top}], 
   InsetBox["", {4.526458406252145, 0.38811944057721015`}, {Left, Baseline},
    Alignment->{Left, Top}], 
   InsetBox["", {4.544764173415231, 0.38466248825511995`}, {Left, Baseline},
    Alignment->{Left, Top}], 
   InsetBox["", {4.581375707741404, 0.3604638220004881}, {Left, Baseline},
    Alignment->{Left, Top}], 
   InsetBox["", {4.608834358486034, 0.3742916312888491}, {Left, Baseline},
    Alignment->{Left, Top}], 
   InsetBox["", {4.544764173415231, 0.38466248825511995`}, {Left, Baseline},
    Alignment->{Left, Top}], 
   InsetBox["", {4.608834358486034, 0.38120553593302975`}, {Left, Baseline},
    Alignment->{Left, Top}], 
   InsetBox["", {4.553917056996774, 0.4054042021876616}, {Left, Top}, {
    0.1189874865600622, Automatic},
    Alignment->{Left, Top}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1., 0.05},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{17., 0.5}, {16., 2.696025}},
  ImageSize->{472.84375, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0.9156458333333333, 5.083354166666667}, {0.04030185029238101, 
   1.0131501617966094`}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  Ticks->{Automatic, Automatic}]], "Input",
 CellChangeTimes->{{3.71032511827857*^9, 3.7103251852377577`*^9}}]
},
WindowSize->{808, 752},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"10.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 29, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 470, 15, 28, "Input"],
Cell[1031, 37, 473, 13, 28, "Input"],
Cell[CellGroupData[{
Cell[1529, 54, 146, 3, 28, "Input"],
Cell[1678, 59, 3602, 71, 247, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5317, 135, 170, 4, 28, "Input"],
Cell[5490, 141, 3655, 72, 247, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9182, 218, 493, 13, 28, "Input"],
Cell[9678, 233, 7446, 134, 245, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17161, 372, 168, 4, 28, "Input"],
Cell[17332, 378, 7311, 131, 245, "Output"]
}, Open  ]],
Cell[24658, 512, 248, 5, 28, "Input"],
Cell[24909, 519, 11844, 217, 315, "Input"]
}
]
*)

(* End of internal cache information *)


==> Figure/Ratiocoefficientfreetheories.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     33628,        713]
NotebookOptionsPosition[     32495,        671]
NotebookOutlinePosition[     32849,        687]
CellTagsIndexPosition[     32806,        684]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"x_", ",", "d_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "^", "k"}], "/", 
     RowBox[{"k", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", "/", "2"}], "+", "1"}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710486556760137*^9, 3.710486564154194*^9}, {
  3.710486603816392*^9, 3.710486636531864*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{"d_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"CoefficientList", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"f", "[", 
        RowBox[{"x", ",", "d", ",", 
         RowBox[{"n", "+", "1"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", "x"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.710486639343637*^9, 3.710486768216362*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"g", "[", 
    RowBox[{"2", ",", "500"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.710486772291863*^9, 3.710486797438987*^9}, {
  3.7104873885372267`*^9, 3.710487389327743*^9}, {3.710488299101801*^9, 
  3.710488299757457*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "/", 
      RowBox[{"a", "[", 
       RowBox[{"[", 
        RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{
        RowBox[{"Length", "[", "a", "]"}], "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.710486809358643*^9, 3.710486842639023*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pl1", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"r", ",", 
    RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710486844604733*^9, 3.7104868483756313`*^9}, {
  3.710487860385952*^9, 3.710487873066251*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
     0.0055000000000000005`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxV1nlYDIj/B/BhFa1QzkUYx5JqCbkX76RypCYinab7rmlmmmlqZhqxkiO1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      "]]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.9973959506197154},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{0., 500.}, {1., 1.0520809876056902`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7104868490364532`*^9, 3.710487404551983*^9, 
  3.710487874805232*^9, 3.710488095427973*^9, 3.710488309085918*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.71048789202661*^9, 3.710487902096472*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"g", "[", 
    RowBox[{"4", ",", "500"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.710486772291863*^9, 3.710486797438987*^9}, {
  3.7104873885372267`*^9, 3.710487389327743*^9}, {3.710487912188843*^9, 
  3.710487912250813*^9}, {3.710488314681477*^9, 3.7104883197375603`*^9}, {
  3.710488943354323*^9, 3.7104889434562283`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"r2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "/", 
      RowBox[{"b", "[", 
       RowBox[{"[", 
        RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{
        RowBox[{"Length", "[", "b", "]"}], "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.710486809358643*^9, 3.710486842639023*^9}, {
  3.710488332687745*^9, 3.710488341407526*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pl2", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"r2", ",", 
    RowBox[{"Frame", "->", "True"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", "Red", "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710488349212512*^9, 3.710488364810143*^9}, {
  3.710489009847988*^9, 3.7104890287502537`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[1, 0, 0], PointSize[0.0055000000000000005`], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJxV13lczIn/B/CRY93CIhGDiPLVsVQSvSKUVCMdUmq6S9fUTE3TNBlnKWyO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      "]]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.9961459904983814},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{0., 500.}, {1., 1.0770801900323723`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.710488955345965*^9, {3.710489024139141*^9, 3.710489030872303*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"pl1", ",", "pl2"}], "]"}]], "Input",
 CellChangeTimes->{{3.7104889603253813`*^9, 3.710488964778426*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.0055000000000000005`], AbsoluteThickness[1.6], 
      PointBox[CompressedData["
1:eJxV1nlYDIj/B/BhFa1QzkUYx5JqCbkX76RypCYinab7rmlmmmlqZhqxkiO1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       "]]}, {}}, {}}, {{}, {{}, 
     {RGBColor[1, 0, 0], PointSize[0.0055000000000000005`], AbsoluteThickness[
      1.6], PointBox[CompressedData["
1:eJxV13lczIn/B/CRY93CIhGDiPLVsVQSvSKUVCMdUmq6S9fUTE3TNBlnKWyO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       "]]}, {}}, {}}, 
   InsetBox[
    StyleBox[Cell["b",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontFamily->"Times",
     FontSize->29,
     Background->GrayLevel[1.]], {91.35591079887826, 1.0443598978140696`}, {
    Left, Baseline},
    Alignment->{Left, Top}], InsetBox[
    StyleBox[Cell["a",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left],
     FontFamily->"Times",
     FontSize->29,
     Background->GrayLevel[1.]], {99.12480962120264, 1.0077678816930655`}, {
    Left, Baseline},
    Alignment->{Left, Top}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.9973959506197154},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{22., 2.795918}, {17., 0.5}},
  Method->{},
  PlotRange->{{-10.416666666666668`, 510.4166666666667}, {0.9971066117996839, 
   1.0549743758060064`}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  Ticks->{Automatic, Automatic}]], "Input",
 CellChangeTimes->{{3.710489060441699*^9, 3.710489078442418*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Min", "[", "r", "]"}]], "Input",
 CellChangeTimes->{{3.710486854113717*^9, 3.710486857451228*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.7104868582519817`*^9, 3.7104874067629423`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Max", "[", "r", "]"}]], "Input",
 CellChangeTimes->{{3.710486859529174*^9, 3.710486861211297*^9}}],

Cell[BoxData[
 FractionBox["27", "19"]], "Output",
 CellChangeTimes->{3.710486861802573*^9, 3.710487408546494*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.710486863742083*^9, 3.7104868658669233`*^9}}],

Cell[BoxData["1.4210526315789473`"], "Output",
 CellChangeTimes->{3.710486866358235*^9}]
}, Open  ]]
},
WindowSize->{808, 752},
WindowMargins->{{28, Automatic}, {36, Automatic}},
FrontEndVersion->"10.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 29, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 506, 15, 28, "Input"],
Cell[1067, 37, 502, 15, 28, "Input"],
Cell[1572, 54, 289, 7, 28, "Input"],
Cell[1864, 63, 499, 16, 28, "Input"],
Cell[CellGroupData[{
Cell[2388, 83, 265, 6, 28, "Input"],
Cell[2656, 91, 6919, 124, 251, "Output"]
}, Open  ]],
Cell[9590, 218, 91, 1, 28, "Input"],
Cell[9684, 221, 388, 8, 28, "Input"],
Cell[10075, 231, 549, 17, 28, "Input"],
Cell[CellGroupData[{
Cell[10649, 252, 338, 8, 28, "Input"],
Cell[10990, 262, 6890, 124, 253, "Output"]
}, Open  ]],
Cell[17895, 389, 152, 3, 28, "Input"],
Cell[18050, 394, 13657, 244, 240, InheritFromParent],
Cell[CellGroupData[{
Cell[31732, 642, 122, 2, 28, "Input"],
Cell[31857, 646, 96, 1, 39, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31990, 652, 122, 2, 28, "Input"],
Cell[32115, 656, 114, 2, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32266, 663, 122, 2, 28, "Input"],
Cell[32391, 667, 88, 1, 39, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

